Upstream Allocation of Bidirectional Load Demand by Power Packetization

The power packet dispatching system has been studied for power management with strict tie to an accompanying information system through power packetization. In the system, integrated units of transfer of power and information, called power packets, are delivered through a network of apparatuses called power packet routers. This paper proposes upstream allocation of a bidirectional load demand represented by a sequence of power packets to power sources. We first develop a scheme of power packet routing for upstream allocation of load demand with full integration of power and information transfer. The routing scheme is then proved to enable packetized management of bidirectional load demand, which is of practical importance for applicability to, e.g., electric drives in motoring and regenerating operations. We present a way of packetizing the bidirectional load demand and realizing the power and information flow under the upstream allocation scheme. The viability of the proposed methods is demonstrated through experiments.

==> data/main.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd 
import datetime
import os, glob

plt.rcParams["font.size"] = 9

def gainCH2(x):
    x *= 10
    return x
def sec2msec(x):
    x *= 1e3
    return x

### No.1
fname = "./tek0001.csv"
fbase = 'overview'
df = pd.read_csv(fname,skiprows=range(20))

fig = plt.figure(figsize=(3.5,3.5),layout='constrained')
ax1 = fig.add_subplot(311,xlabel='time / s',ylabel='$v_L$ / V')
ax2 = fig.add_subplot(312,xlabel='time / s',ylabel='$i_L$ / A')
ax3 = fig.add_subplot(313,xlabel='time / s',ylabel='$v_R$ / V')

ax1.plot(df['TIME'], df['CH2'].apply(gainCH2), label='reference', linewidth=0.5)
ax1.plot(df['TIME'], df['CH1'], label='measured', linewidth=0.5)
ax2.plot(df['TIME'], df['CH3'], linewidth=0.1)
ax3.plot(df['TIME'], df['CH4'], linewidth=0.1)

ax1.legend(fontsize=6)

ax1.set_yticks([0,5,10])
ax2.set_yticks([-2,0,2,4])
ax3.set_yticks([0,5,10])

ax1.text(-0.2, 1.15, '(a)', va='top', ha='left', transform=ax1.transAxes)
ax2.text(-0.2, 1.15, '(b)', va='top', ha='left', transform=ax2.transAxes)
ax3.text(-0.2, 1.15, '(c)', va='top', ha='left', transform=ax3.transAxes)

ax1.axvline(0.19, color='black', lw=1)
ax1.axvline(0.21, color='black', lw=1)
ax2.axvline(0.19, color='black', lw=1)
ax2.axvline(0.21, color='black', lw=1)

fig.savefig('./plt/'+fbase+'.pdf')


### No.2
fname1 = "./tek0005.csv"
fname2 = "./tek0006.csv"
fname3 = "./tek0007.csv"
fbase = 'tag'
df1 = pd.read_csv(fname1,skiprows=range(20))
df2 = pd.read_csv(fname2,skiprows=range(20))
df3 = pd.read_csv(fname3,skiprows=range(20))

fig = plt.figure(figsize=(3.5,3.5),layout='constrained')
ax1 = fig.add_subplot(311,xlabel='time / ms',ylabel='$i_L$ / A')
ax2 = fig.add_subplot(312,xlabel='time / ms',ylabel='$v_R$ / V')
ax3 = fig.add_subplot(313,xlabel='time / ms',ylabel='$v_R$ / V')

ax1.plot(df1['TIME'].apply(sec2msec), df1['CH3'], linewidth=0.1)
ax2.plot(df2['TIME'].apply(sec2msec), df2['CH4'], linewidth=0.1)
ax3.plot(df3['TIME'].apply(sec2msec), df3['CH4'], linewidth=0.1)

ax1.set_xlim([119.5,121.5])
ax2.set_xlim([119.9,120.1])
ax3.set_xlim([120.9,121.1])

ax1.set_yticks([-1,0,1,2])
ax2.set_yticks([0,10,20])
ax3.set_yticks([0,10,20])

ax1.text(-0.2, 1.15, '(a)', va='top', ha='left', transform=ax1.transAxes)
ax2.text(-0.2, 1.15, '(b)', va='top', ha='left', transform=ax2.transAxes)
ax3.text(-0.2, 1.15, '(c)', va='top', ha='left', transform=ax3.transAxes)

fig.savefig('./plt/'+fbase+'.pdf')


### No.3
fname = "./tek0001.csv"
fbase = 'overview'
df = pd.read_csv(fname,skiprows=range(20))

fig = plt.figure(figsize=(3.5,2.5),layout='constrained')
ax1 = fig.add_subplot(211,xlabel='time / s',ylabel='$v_L$ / V')
ax2 = fig.add_subplot(212,xlabel='time / s',ylabel='$i_L$ / A')

ax1.plot(df['TIME'], df['CH2'].apply(gainCH2), label='reference', linewidth=0.5)
ax1.plot(df['TIME'], df['CH1'], label='measured', linewidth=0.5)
ax2.plot(df['TIME'], df['CH3'], linewidth=0.1)

ax1.legend(fontsize=6)

ax1.set_xlim([0,0.3])
ax2.set_xlim([0,0.3])
ax1.set_yticks([0,5,10])
ax2.set_yticks([-2,0,2,4])

ax1.text(-0.2, 1.15, '(a)', va='top', ha='left', transform=ax1.transAxes)
ax2.text(-0.2, 1.15, '(b)', va='top', ha='left', transform=ax2.transAxes)

ax1.axvline(0.1195, color='gray', lw=0.5)
ax1.axvline(0.1215, color='gray', lw=0.5)
ax2.axvline(0.1195, color='gray', lw=0.5)
ax2.axvline(0.1215, color='gray', lw=0.5)

fig.savefig('./plt/'+fbase+'_simple.pdf')

exit()
